Word Error Rate Estimation Without ASR Output: e-WER2

Measuring the performance of automatic speech recognition (ASR) systems requires manually transcribed data in order to compute the word error rate (WER), which is often time-consuming and expensive. In this paper, we continue our effort in estimating WER using acoustic, lexical and phonotactic features. Our novel approach to estimate the WER uses a multistream end-to-end architecture. We report results for systems using internal speech decoder features (glass-box), systems without speech decoder features (black-box), and for systems without having access to the ASR system (no-box). The no-box system learns joint acoustic-lexical representation from phoneme recognition results along with MFCC acoustic features to estimate WER. Considering WER per sentence, our no-box system achieves 0.56 Pearson correlation with the reference evaluation and 0.24 root mean square error (RMSE) across 1,400 sentences. The estimated overall WER by e-WER2 is 30.9% for a three hours test set, while the WER computed using the reference transcriptions was 28.5%.

==> plot_aggregated.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.pyplot import *

black= np.load("summa_blackbox.npy")
glass= np.load("summa_glassbox.npy")
no= np.load("summa_nobox.npy")
ref= np.load("summa_ref.npy")

plt.clf()
       
x=(np.arange(1,ref.size+1))

ax = plt.subplot(111)
 
plt.plot(x, ref, color='r',label='reference')
plt.plot(x, black, color='b',label='e-WER2 black-box')
plt.plot(x, glass,color='m',label='e-WER2 glass-box')
plt.plot(x, no,color='k',label='e-WER2 no-box')
    
plt.title("Aggregated WER")
legend()
plt.savefig("test_aggregated_ewer2.pdf")



